On the Loss Landscape of Adversarial Training: Identifying Challenges and How to Overcome Them

We analyze the influence of adversarial training on the loss landscape of machine learning models. To this end, we first provide analytical studies of the properties of adversarial loss functions under different adversarial budgets. We then demonstrate that the adversarial loss landscape is less favorable to optimization, due to increased curvature and more scattered gradients. Our conclusions are validated by numerical analyses, which show that training under large adversarial budgets impede the escape from suboptimal random initialization, cause non-vanishing gradients and make the model find sharper minima. Based on these observations, we show that a periodic adversarial scheduling (PAS) strategy can effectively overcome these challenges, yielding better results than vanilla adversarial training while being much less sensitive to the choice of learning rate.

==> compile.sh <==
pdflatex main.tex
bibtex main
pdflatex main.tex
pdflatex main.tex


==> plots/cos_sim.py <==
import  os
import sys
import numpy as np

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams.update({'font.size': 16})
import matplotlib.pyplot as plt

if __name__ == '__main__':

    x =  [1, 2, 3, 4, 5]

    # CIFAR10
    l_eps2 = [0.976, 0.471, 0.148, 0.075, 0.050]
    l_eps4 = [0.962, 0.475, 0.157, 0.078, 0.046]
    l_eps8 = [0.945, 0.461, 0.140, 0.069, 0.034]

    r_eps2 = [0.976, 0.975, 0.973, 0.968, 0.955]
    r_eps4 = [0.962, 0.962, 0.960, 0.957, 0.946]
    r_eps8 = [0.945, 0.945, 0.944, 0.942, 0.935]

    labels = ['a = 0.0', 'a = 0.1', 'a = 0.3', 'a =  0.5', 'a = 1.0']

    plt.plot(x, l_eps2, linewidth = 2, linestyle = '--', color = 'y')
    plt.plot(x, l_eps4, linewidth = 2, linestyle = '--', color = 'c')
    plt.plot(x, l_eps8, linewidth = 2, linestyle = '--', color = 'm')

    plt.plot(x, r_eps2, linewidth = 2, linestyle = '-', color = 'y', label = '$\\epsilon = 2/255$')
    plt.plot(x, r_eps4, linewidth = 2, linestyle = '-', color = 'c', label = '$\\epsilon = 4/255$')
    plt.plot(x, r_eps8, linewidth = 2, linestyle = '-', color = 'm', label = '$\\epsilon = 8/255$')

    plt.xticks(x, labels)
    plt.legend(prop = {'size': 16})
    plt.title('Cosine Similarity')
    plt.ylabel('Value')
    plt.savefig('plots/resnet_cosine_sim.pdf', dpi = 500, bbox_inches = 'tight')
    plt.clf()

    # MNIST
    l_eps1 = [0.861, 0.847, 0.812, 0.779, 0.705]
    l_eps2 = [0.837, 0.823, 0.789, 0.757, 0.683]
    l_eps3 = [0.918, 0.241, 0.236, 0.274]
    l_eps4 = [0.928, 0.188]

    r_eps1 = [0.861, 0.860, 0.861, 0.860, 0.860]
    r_eps2 = [0.837, 0.837, 0.837, 0.837, 0.837]
    r_eps3 = [0.918, 0.913, 0.888, 0.863, 0.780]
    r_eps4 = [0.928, 0.906, 0.818, 0.745, 0.653]

    labels = ['a = 0.00', 'a = 0.01', 'a = 0.03', 'a = 0.05', 'a = 0.10']

    plt.plot(x, l_eps1, linewidth = 2, linestyle = '--', color = 'y')
    plt.plot(x, l_eps2, linewidth = 2, linestyle = '--', color = 'c')
    plt.plot([1, 2, 3, 4], l_eps3, linewidth = 2, linestyle = '--', color = 'm')
    plt.plot([1, 2], l_eps4, linewidth = 2, linestyle = '--', color = 'g')

    plt.plot(x, r_eps1, linewidth =  2, linestyle = '-', color = 'y', label = '$\\epsilon = 0.1$')
    plt.plot(x, r_eps2, linewidth =  2, linestyle = '-', color = 'c', label = '$\\epsilon = 0.2$')
    plt.plot(x, r_eps3, linewidth =  2, linestyle = '-', color = 'm', label = '$\\epsilon = 0.3$')
    plt.plot(x, r_eps4, linewidth =  2, linestyle = '-', color = 'g', label = '$\\epsilon = 0.4$')

    plt.xticks(x, labels)
    plt.legend(prop = {'size': 16})
    plt.title('Cosine Similarity')
    plt.ylabel('Value')
    plt.savefig('plots/lenet_cosine_sim.pdf', dpi = 500, bbox_inches = 'tight')


==> plots/error_bar.py <==
import os
import sys
import pickle

import numpy as np

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
# matplotlib.rcParams['text.usetex'] = False
matplotlib.rcParams.update({'font.size': 16})
import matplotlib.pyplot as plt

if __name__ == '__main__':

    x = [1, 2, 3, 4, 5]
    const_y = np.array([0.8188, 0.3030, 0.0858, 0.8865, 0.8865]) * 100.
    const_e = np.array([0.0133, 0.0114, 0.0089, 0.0000, 0.0000]) * 100.
    linear_y = np.array([0.5471, 0.2034, 0.0669, 0.0748, 0.0748]) * 100.
    linear_e = np.array([0.0371, 0.0065, 0.0059, 0.0011, 0.0015]) * 100.
    cosine_y = np.array([0.5732, 0.2744, 0.0664, 0.0744, 0.0962]) * 100.
    cosine_e = np.array([0.0194, 0.0082, 0.0070, 0.0052, 0.0083]) * 100.

    labels = ['$1 \\times 10^{-5}$', '$3 \\times 10^{-5}$', '$1 \\times 10^{-4}$', '$3 \\times 10^{-4}$', '$1 \\times 10^{-3}$']

    plt.errorbar(x, const_y, const_e, linestyle='None', marker='^', linewidth = 2, color = 'b', label = 'Const')
    plt.errorbar(x, linear_y, linear_e, linestyle='None', marker='*', linewidth = 2, color = 'r', label = 'Linear')
    plt.errorbar(x, cosine_y, cosine_e, linestyle='None', marker='.', linewidth = 2, color = 'g', label = 'Cosine')

    plt.xticks(x, labels)
    plt.legend(prop = {'size': 16})
    plt.xlabel('Learning Rate')
    plt.ylabel('Error (%)')
    plt.savefig('plots/lenet_lr_compare.pdf', dpi = 500, bbox_inches = 'tight')
    plt.clf()

    x = [1, 2, 3, 4]
    const_y = np.array([0.0858, 0.0908, 0.8865, 0.8865]) * 100.
    const_e = np.array([0.0089, 0.0074, 0.0000, 0.0000]) * 100.
    linear_y = np.array([0.0669, 0.0746, 0.1240, 0.2112]) * 100.
    linear_e = np.array([0.0059, 0.0034, 0.0129, 0.0314]) * 100.
    cosine_y = np.array([0.0664, 0.0857, 0.1629, 0.2251]) * 100.
    cosine_e = np.array([0.0070, 0.0037, 0.0130, 0.0157]) * 100.

    labels = ['$w = 16$', '$w = 8$', '$w = 4$', '$w = 2$']

    plt.errorbar(x, const_y, const_e, linestyle='None', marker='^', linewidth = 2, color = 'b', label = 'Const')
    plt.errorbar(x, linear_y, linear_e, linestyle='None', marker='*', linewidth = 2, color = 'r', label = 'Linear')
    plt.errorbar(x, cosine_y, cosine_e, linestyle='None', marker='.', linewidth = 2, color = 'g', label = 'Cosine')

    plt.xticks(x, labels)
    plt.legend(prop = {'size': 16})
    plt.xlabel('Model Size')
    plt.ylabel('Error (%)')
    plt.savefig('plots/lenet_size_compare.pdf', dpi = 500, bbox_inches = 'tight')
    plt.clf()

    x = [1, 2, 3]
    warmup_y = np.array([0.1436, 0.3491, 0.6202]) * 100.
    warmup_e = np.array([0.0382, 0.3800, 0.3767]) * 100.

    labels = ['$1 \\times 10^{-4}$', '$3 \\times 10^{-4}$', '$1 \\times 10^{-3}$']

    plt.errorbar(x, warmup_y, warmup_e, linestyle='None', marker='^', linewidth = 2, color = 'r', label = 'LR Warmup')

    plt.fill_between([1, 2, 3], y1 = [0.0610, 0.0610, 0.0610], y2 = [0.0728, 0.0728, 0.0728], alpha = 0.25, color = 'b')

    plt.xticks(x, labels)
    plt.legend(prop = {'size': 16})
    plt.xlabel('Final Learning Rate')
    plt.ylabel('Error (%)')
    plt.savefig('plots/lenet_lr_warmup.pdf', dpi = 500, bbox_inches = 'tight')
    plt.clf()

    x = [1, 2, 3]

    const_y = np.array([0.6544, 0.6552, 0.8865]) * 100.
    const_e = np.array([0.0052, 0.0053, 0.0000]) * 100.
    linear_y = np.array([0.6424, 0.6399, 0.6501]) * 100.
    linear_e = np.array([0.0039, 0.0025, 0.0075]) * 100.
    cosine_y = np.array([0.6447, 0.6488, 0.6481]) * 100.
    cosine_e = np.array([0.0052, 0.0053, 0.0112]) * 100.

    labels = ['$1 \\times 10^{-4}$', '$3 \\times 10^{-4}$', '$1 \\times 10^{-3}$']

    plt.errorbar(x, const_y, const_e, linestyle='None', marker='^', linewidth = 2, color = 'b', label = 'Const')
    plt.errorbar(x, linear_y, linear_e, linestyle='None', marker='*', linewidth = 2, color = 'r', label = 'Linear')
    plt.errorbar(x, cosine_y, cosine_e, linestyle='None', marker='.', linewidth = 2, color = 'g', label = 'Cosine')

    plt.xticks(x, labels)
    plt.legend(prop = {'size': 16})
    plt.xlabel('Learning Rate in Adam')
    plt.ylabel('Robust Error (%) When $\\epsilon$ = 4')
    plt.savefig('plots/lenet_lr_compare_l2.pdf', dpi = 500, bbox_inches = 'tight')
    plt.clf()



==> plots/hyper_param.py <==
import os
import sys
import json
import pickle
import numpy as np

import torch
import torch.nn as nn

import matplotlib
# matplotlib.use('Agg')
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams['text.usetex'] = False
matplotlib.rcParams.update({'font.size': 16})
import matplotlib.pyplot as plt

from matplotlib import ticker

def set_sci_format(limits):
    fig, ax = plt.subplots(1, 1)
    formatter = ticker.ScalarFormatter(useMathText=True)
    formatter.set_scientific(True)
    formatter.set_powerlimits(limits)
    ax.yaxis.set_major_formatter(formatter)

def get_ratio(x, ckpt_list):

    for l_ckpt, r_ckpt in zip(ckpt_list[:-1], ckpt_list[1:]):
        if l_ckpt <= x and x < r_ckpt:
            return (x - l_ckpt) / (r_ckpt - l_ckpt)

def exponential_drop(ckpt_list, start_v, power, min_v, max_v):

    def local_exponential_drop(ckpt_list, start_v, power, min_v, max_v, x):
        if x > ckpt_list[-1]:
            ratio = 1.
        elif x <= ckpt_list[0]:
            ratio = 0.
        else:
            ratio = get_ratio(x, ckpt_list)
        return np.clip(start_v * power ** ratio, a_min = min_v, a_max = max_v)
    return lambda x: local_exponential_drop(ckpt_list, start_v, power, min_v, max_v, x)

def jump_drop(ckpt_list, start_v, power, drop_list, min_v, max_v):

    def local_jump_drop(ckpt_list, start_v, power, drop_list, min_v, max_v, x):
        if x > ckpt_list[-1]:
            jump_times = len(drop_list)
        elif x <= ckpt_list[0]:
            jump_times = 0
        else:
            ratio = get_ratio(x, ckpt_list)
            jump_times = 0
            for drop_point in drop_list:
                if drop_point <= ratio:
                    jump_times += 1
        return np.clip(start_v * power ** jump_times, a_min = min_v, a_max = max_v)
    return lambda x: local_jump_drop(ckpt_list, start_v, power, drop_list, min_v, max_v, x)

def linear_warmup(ckpt_list, start_v, slope, min_v, max_v):

    def local_linear_warmup(ckpt_list, start_v, slope, min_v, max_v, x):
        if x > ckpt_list[-1]:
            ratio = 1.
        elif x <= ckpt_list[0]:
            ratio = 0.
        else:
            ratio = get_ratio(x, ckpt_list)
        return np.clip(start_v + slope * ratio, a_min = min_v, a_max = max_v)
    return lambda x: local_linear_warmup(ckpt_list, start_v, slope, min_v, max_v, x)

def cos_warmup(ckpt_list, eps_min, eps_max, min_v, max_v):

    def local_cos_warmup(ckpt_list, eps_min, eps_max, min_v, max_v, x):
        if x > ckpt_list[-1]:
            return np.clip(eps_max, a_min = min_v, a_max = max_v)
        if x <= ckpt_list[0]:
            return np.clip(eps_min, a_min = min_v, a_max = max_v)
        ratio = get_ratio(x, ckpt_list)
        return np.clip(eps_min + 0.5 * (eps_max - eps_min) * (1 - np.cos(ratio * np.pi)), a_min = min_v, a_max = max_v)
    return lambda x: local_cos_warmup(ckpt_list, eps_min, eps_max, min_v, max_v, x)

if __name__ == '__main__':

    # Learning rate
    epoch_list = np.arange(200)    
    lr_schedule = exponential_drop(ckpt_list = [0., 200.], start_v = 1e-1, power = 1e-4, min_v = 1e-4, max_v = 1e-3)
    lr_list = [lr_schedule(epoch_idx) for epoch_idx in epoch_list]
    set_sci_format(limits = (-1, 1))
    plt.plot(epoch_list, lr_list, color = 'b', label = 'Learning Rate', linewidth = 3)
    plt.legend(prop = {'size': 14})
    plt.yticks([1e-3, 1e-4])
    plt.xlabel('Epoch')
    plt.ylabel('Value')
    plt.ylim(0, 1.2e-3)
    plt.savefig('plots/vgg_plain_lr.pdf', dpi = 500, bbox_inches = 'tight')
    plt.clf()

    epoch_list = np.arange(200)    
    lr_schedule = exponential_drop(ckpt_list = [0., 100., 150., 200.], start_v = 1e-1, power = 1e-4, min_v = 1e-4, max_v = 1e-3)
    lr_list = [lr_schedule(epoch_idx) for epoch_idx in epoch_list]
    set_sci_format(limits = (-1, 1))
    plt.plot(epoch_list, lr_list, color = 'b', label = 'Learning Rate', linewidth = 3)
    plt.legend(prop = {'size': 14})
    plt.yticks([1e-3, 1e-4])
    plt.xlabel('Epoch')
    plt.ylabel('Value')
    plt.ylim(0, 1.2e-3)
    plt.savefig('plots/vgg_cyclic_lr.pdf', dpi = 500, bbox_inches = 'tight')
    plt.clf()

    epoch_list = np.arange(200)
    lr_schedule = jump_drop(ckpt_list = [0., 200.], start_v = 1e-1, power = 0.1, drop_list = [0.50, 0.75], min_v = 0, max_v = 1)
    lr_list = [lr_schedule(epoch_idx) for epoch_idx in epoch_list]
    plt.plot(epoch_list, lr_list, color = 'b', label = 'Learning Rate', linewidth = 3)
    plt.legend(loc = 'upper right', prop = {'size': 14})
    plt.yticks([1e-1, 1e-2, 1e-3])
    plt.xlabel('Epoch')
    plt.ylabel('Value')
    plt.ylim(-0.01, 0.12)
    plt.savefig('plots/resnet_plain_lr.pdf', dpi = 500, bbox_inches = 'tight')
    plt.clf()

    epoch_list = np.arange(200)
    lr_schedule = jump_drop(ckpt_list = [0., 100., 150., 200.], start_v = 1e-1, power = 0.1, drop_list = [0.50, 0.75], min_v = 0, max_v = 1)
    lr_list = [lr_schedule(epoch_idx) for epoch_idx in epoch_list]
    plt.plot(epoch_list, lr_list, color = 'b', label = 'Learning Rate', linewidth = 3)
    plt.legend(loc = 'upper right', prop = {'size': 14})
    plt.yticks([1e-1, 1e-2, 1e-3])
    plt.xlabel('Epoch')
    plt.ylabel('Value')
    plt.ylim(-0.01, 0.12)
    plt.savefig('plots/resnet_cyclic_lr.pdf', dpi = 500, bbox_inches = 'tight')
    plt.clf()

    epoch_list = np.arange(100)
    eps_schedule = cos_warmup(ckpt_list = [0., 100.], eps_min = 0.0, eps_max = 0.6, min_v = 0.0, max_v = 0.4)
    eps_list = [eps_schedule(epoch_idx) for epoch_idx in epoch_list]
    plt.plot(epoch_list, eps_list, color = 'b', label = 'Value of $\\epsilon$', linewidth = 3)
    plt.legend(loc = 'upper left', prop = {'size': 14})
    plt.xlabel('Epoch')
    plt.ylabel('Value')
    plt.savefig('plots/lenet_mnist_cos_eps.pdf', dpi = 500, bbox_inches = 'tight')
    plt.clf()

    epoch_list = np.arange(100)
    eps_schedule = linear_warmup(ckpt_list = [0., 100.], start_v = 0.0, slope = 0.8, min_v = 0.0, max_v = 0.4)
    eps_list = [eps_schedule(epoch_idx) for epoch_idx in epoch_list]
    plt.plot(epoch_list, eps_list, color = 'b', label = 'Value of $\\epsilon$', linewidth = 3)
    plt.legend(loc = 'upper left', prop = {'size': 14})
    plt.xlabel('Epoch')
    plt.ylabel('Value')
    plt.savefig('plots/lenet_mnist_lin_eps.pdf', dpi = 500, bbox_inches = 'tight')
    plt.clf()

    epoch_list = np.arange(200)
    eps_schedule = cos_warmup(ckpt_list = [0., 100., 150., 200.], eps_min = 0.0, eps_max = 16. / 255, min_v = 0.0, max_v = 8. / 255)
    eps_list = [eps_schedule(epoch_idx) for epoch_idx in epoch_list]
    plt.plot(epoch_list, eps_list, color = 'b', label = 'Value of $\\epsilon$', linewidth = 3)
    plt.legend(loc = 'upper left', prop = {'size': 14})
    plt.xlabel('Epoch')
    plt.ylabel('Value')
    plt.ylim([-0.002, 0.036])
    plt.savefig('plots/vgg_cifar10_cos_eps.pdf', dpi = 500, bbox_inches = 'tight')
    plt.clf()

    epoch_list = np.arange(200)
    eps_schedule = linear_warmup(ckpt_list = [0., 100., 150., 200.], start_v = 0.0, slope = 16. / 255, min_v = 0.0, max_v = 8. / 255)
    eps_list = [eps_schedule(epoch_idx) for epoch_idx in epoch_list]
    plt.plot(epoch_list, eps_list, color = 'b', label = 'Value of $\\epsilon$', linewidth = 3)
    plt.legend(loc = 'upper left', prop = {'size': 14})
    plt.xlabel('Epoch')
    plt.ylabel('Value')
    plt.ylim([-0.002, 0.036])
    plt.savefig('plots/vgg_cifar10_lin_eps.pdf', dpi = 500, bbox_inches = 'tight')
    plt.clf()

    epoch_list = np.arange(200)
    eps_schedule = cos_warmup(ckpt_list = [0., 100., 150., 200.], eps_min = 0.0, eps_max = 16. / 255, min_v = 0.0, max_v = 8. / 255)
    eps_list = [eps_schedule(epoch_idx) for epoch_idx in epoch_list]
    plt.plot(epoch_list, eps_list, color = 'b', label = 'Value of $\\epsilon$', linewidth = 3)
    plt.legend(loc = 'upper left', prop = {'size': 14})
    plt.xlabel('Epoch')
    plt.ylabel('Value')
    plt.ylim([-0.002, 0.036])
    plt.savefig('plots/resnet_cifar10_cos_eps.pdf', dpi = 500, bbox_inches = 'tight')
    plt.clf()

    epoch_list = np.arange(200)
    eps_schedule = linear_warmup(ckpt_list = [0., 100., 150., 200.], start_v = 0.0, slope = 16. / 255, min_v = 0.0, max_v = 8. / 255)
    eps_list = [eps_schedule(epoch_idx) for epoch_idx in epoch_list]
    plt.plot(epoch_list, eps_list, color = 'b', label = 'Value of $\\epsilon$', linewidth = 3)
    plt.legend(loc = 'upper left', prop = {'size': 14})
    plt.xlabel('Epoch')
    plt.ylabel('Value')
    plt.ylim([-0.002, 0.036])
    plt.savefig('plots/resnet_cifar10_lin_eps.pdf', dpi = 500, bbox_inches = 'tight')
    plt.clf()



==> plots/smooth.old.py <==
import os
import sys
import json
import pickle
import numpy as np

import torch
import torch.nn as nn

import matplotlib
# matplotlib.use('Agg')
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams['text.usetex'] = False
matplotlib.rcParams.update({'font.size': 16})
import matplotlib.pyplot as plt

def detect_minima(x_list, y_list, tol = 1e-4):

    mx_list = []
    my_list = []
    for x, y_prev, y, y_succ in zip(x_list[1:-1], y_list[:-2], y_list[1:-1], y_list[2:]):
        if y < y_prev - tol and y < y_succ - tol:
            mx_list.append(x)
            my_list.append(y)
    return mx_list, my_list

if __name__ == '__main__':

    func = lambda x, y: (x - y + 5) * (x - 0.8 * y) * (x - 2 - y) * (x - 1.1 * y - 6) + 400

    value_x = np.arange(-4.5, 6, 0.01)
    value_y = np.array([func(x, 0) for x in value_x])

    perturb_small = []
    perturb_big = []
    for y_ in np.arange(-1, 1, 0.05):
        value_y_ = [func(x, y_) for x in value_x]
        if np.abs(y_) < 0.5:
            perturb_small.append(value_y_)
        perturb_big.append(value_y_)

    perturb_small = np.array(perturb_small)
    perturb_big = np.array(perturb_big)

    small_upper = np.max(perturb_small, axis = 0)
    small_lower = np.min(perturb_small, axis = 0)
    big_upper = np.max(perturb_big, axis = 0)
    big_lower = np.min(perturb_big, axis = 0)

    mx_list, my_list = detect_minima(value_x, value_y, tol = 1e-3)
    small_mx_list, small_my_list = detect_minima(value_x, small_upper, tol = 1e-1)
    big_mx_list, big_my_list = detect_minima(value_x, big_upper, tol = 1e-1)

    #1
    fig, ax = plt.subplots(1, 1)
    ax.plot(value_x, value_y, color = 'r', label = 'Vanilla', linewidth = 3)
    ax.plot(value_x, small_upper, color = 'b', label = 'Adversarial', linewidth = 3)
    ax.fill_between(value_x, y1 = small_lower, y2 = small_upper, alpha = 0.25, color = 'b')
    ax.scatter(small_mx_list, small_my_list, facecolor = 'g', s = 100)
    # ax.scatter(mx_list, my_list, facecolor = 'y', s = 50)

    plt.legend(loc = 'upper left', prop={'size': 14})
    plt.xticks([])
    plt.yticks([])
    plt.xlabel('Value of Model Parameters')
    plt.ylabel('Loss')
    plt.ylim(100, 800)
    plt.savefig('plots/small_eps.pdf', dpi = 500, bbox_inches = 'tight')
    plt.clf()

    #2
    fig, ax = plt.subplots(1, 1)
    ax.plot(value_x, value_y, color = 'r', label = 'Vanilla', linewidth = 3)
    ax.plot(value_x, big_upper, color = 'b', label = 'Adversarial', linewidth = 3)
    ax.fill_between(value_x, y1 = big_lower, y2 = big_upper, alpha = 0.25, color = 'b')
    ax.scatter(big_mx_list, big_my_list, facecolor = 'g', s = 100)
    # ax.scatter(mx_list, my_list, facecolor = 'y', s = 50)

    plt.legend(loc = 'upper left', prop={'size': 14})
    plt.xticks([])
    plt.yticks([])
    plt.xlabel('Value of Model Parameters')
    plt.ylabel('Loss')
    plt.ylim(100, 800)
    plt.savefig('plots/big_eps.pdf', dpi = 500, bbox_inches = 'tight')
    plt.clf()



==> plots/smooth.py <==
import os
import sys
import json
import pickle
import numpy as np

import matplotlib
# matplotlib.use('Agg')
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams['text.usetex'] = False
matplotlib.rcParams.update({'font.size': 16})
import matplotlib.pyplot as plt

def detect_minima(x_list, y_list, tol = 1e-4):

    mx_list = []
    my_list = []
    for x, y_prev, y, y_succ in zip(x_list[1:-1], y_list[:-2], y_list[1:-1], y_list[2:]):
        if y < y_prev - tol and y < y_succ - tol:
            mx_list.append(x)
            my_list.append(y)
    return mx_list, my_list

if __name__ == '__main__':

    sigd = lambda x: 1. / (1. + np.exp(-x))

    func = lambda x, y: np.log(1 + np.exp(x * y))
    # func = lambda x, y: (x - y + 5) * (x - 0.8 * y) * (x - 2 - y) * (x - 1.1 * y - 6) + 400

    value_x = np.arange(-2, 2, 0.01)
    value_y = np.array([func(x, 1) for x in value_x])

    perturb_small = []
    perturb_big = []
    for y_ in np.arange(-0.2, 2.2, 0.05):
        value_y_ = [func(x, y_) for x in value_x]
        if np.abs(y_ - 1) < 0.6:
            perturb_small.append(value_y_)
        perturb_big.append(value_y_)

    perturb_small = np.array(perturb_small)
    perturb_big = np.array(perturb_big)

    small_upper = np.max(perturb_small, axis = 0)
    small_lower = np.min(perturb_small, axis = 0)
    big_upper = np.max(perturb_big, axis = 0)
    big_lower = np.min(perturb_big, axis = 0)

    mx_list, my_list = detect_minima(value_x, value_y, tol = 1e-3)
    small_mx_list, small_my_list = detect_minima(value_x, small_upper, tol = 1e-7)
    big_mx_list, big_my_list = detect_minima(value_x, big_upper, tol = 1e-7)

    #1
    fig, ax = plt.subplots(1, 1)
    ax.plot(value_x, value_y, color = 'r', label = 'Vanilla', linewidth = 3)
    ax.plot(value_x, small_upper, color = 'b', label = 'Adversarial', linewidth = 3)
    ax.fill_between(value_x, y1 = small_lower, y2 = small_upper, alpha = 0.25, color = 'b')
    # ax.scatter(small_mx_list, small_my_list, facecolor = 'g', s = 100)
    # ax.scatter(mx_list, my_list, facecolor = 'y', s = 50)

    plt.legend(loc = 'upper left', prop={'size': 14})
    # plt.xticks([])
    # plt.yticks([])
    plt.xlabel('Value of Model Parameters')
    plt.ylabel('Loss')
    plt.ylim(0., 4.)
    plt.savefig('plots/small_eps.pdf', dpi = 500, bbox_inches = 'tight')
    plt.clf()

    #2
    fig, ax = plt.subplots(1, 1)
    ax.plot(value_x, value_y, color = 'r', label = 'Vanilla', linewidth = 3)
    ax.plot(value_x, big_upper, color = 'b', label = 'Adversarial', linewidth = 3)
    ax.fill_between(value_x, y1 = big_lower, y2 = big_upper, alpha = 0.25, color = 'b')
    # ax.scatter(big_mx_list, big_my_list, facecolor = 'g', s = 100)
    # ax.scatter(mx_list, my_list, facecolor = 'y', s = 50)

    plt.legend(loc = 'upper left', prop={'size': 14})
    # plt.xticks([])
    # plt.yticks([])
    plt.xlabel('Value of Model Parameters')
    plt.ylabel('Loss')
    plt.ylim(0., 4.)
    plt.savefig('plots/big_eps.pdf', dpi = 500, bbox_inches = 'tight')
    plt.clf()



==> plots/spectrum.py <==
import os
import sys
import numpy as np

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams.update({'font.size': 16})
import matplotlib.pyplot as plt

if __name__ == '__main__':

    x = np.arange(1, 21)

    # CIFAR10
    resnet_eps0 = [0.4159492874145508, 0.2786839866638184, 0.21786731719970703, 0.19080570220947266, 0.17845491409301759, 0.1445521068572998, 0.13543816566467284, 0.1124294376373291, 0.098662109375, 0.08487404823303223, 0.08110591888427734, 0.08095411300659179, 0.07685941696166992, 0.06904890537261962, 0.06468117713928223, 0.06407543659210205, 0.05941483974456787, 0.05885155200958252, 0.05340633392333984, 0.04711051464080811]
    resnet_eps2 = [0.977513427734375, 0.9298629760742188, 0.7523822021484375, 0.6552698516845703, 0.5180689239501953, 0.4276374053955078, 0.4157334518432617, 0.3576882553100586, 0.3349291229248047, 0.3280049896240234, 0.2806375885009766, 0.2606597709655762, 0.2489415168762207, 0.24203527450561524, 0.2190156364440918, 0.19930438995361327, 0.17805305480957032, 0.17127262115478514, 0.16293155670166015, 0.14864185333251953]
    resnet_eps4 = [3.6540655517578124, 2.353511962890625, 2.2750820922851562, 1.9951113891601562, 1.953001708984375, 1.2519657135009765, 1.0746895599365234, 1.002770309448242, 0.8583460235595703, 0.8185894012451171, 0.7856642150878906, 0.7448509979248047, 0.6864630126953125, 0.654344482421875, 0.521660041809082, 0.5183392715454102, 0.48182098388671873, 0.4810021209716797, 0.45106422424316406, 0.40340797424316405]
    resnet_eps8 = [8.373378295898437, 5.768635864257813, 4.279140930175782, 3.656857604980469, 3.0944073486328123, 2.674400634765625, 2.5200076293945313, 2.5023957824707033, 2.39060546875, 1.9767498779296875, 1.8745567321777343, 1.7512294006347657, 1.3931947326660157, 1.3474525451660155, 1.3173214721679687, 1.3097427368164063, 1.1394451141357422, 1.0000274658203125, 0.8815531921386719, 0.8094146728515625]

    resnet_eps0_normal = np.array(resnet_eps0) / 2.3034
    resnet_eps2_normal = np.array(resnet_eps2) / 2.3044
    resnet_eps4_normal = np.array(resnet_eps4) / 2.3053
    resnet_eps8_normal = np.array(resnet_eps8) / 2.3071

    plt.plot(x, resnet_eps0, linewidth = 2, linestyle = '--', color = 'b', alpha = 0.5)
    plt.plot(x, resnet_eps0_normal, linewidth = 2, linestyle = '-', color = 'b', alpha = 1., label = '$\\epsilon = 0$')
    plt.plot(x, resnet_eps2, linewidth = 2, linestyle = '--', color = 'y', alpha = 0.5)
    plt.plot(x, resnet_eps2_normal, linewidth = 2, linestyle = '-', color = 'y', alpha = 1., label = '$\\epsilon = 2 / 255$')
    plt.plot(x, resnet_eps4, linewidth = 2, linestyle = '--', color = 'c', alpha = 0.5)
    plt.plot(x, resnet_eps4_normal, linewidth = 2, linestyle = '-', color = 'c', alpha = 1., label = '$\\epsilon = 4 / 255$')
    plt.plot(x, resnet_eps8, linewidth = 2, linestyle = '--', color = 'm', alpha = 0.5)
    plt.plot(x, resnet_eps8_normal, linewidth = 2, linestyle = '-', color = 'm', alpha = 1., label = '$\\epsilon = 8 / 255$')

    plt.yscale('log', nonposy = 'clip')
    plt.xticks([0, 5, 10, 15, 20])
    plt.legend(prop = {'size': 16})
    plt.xlabel('Index')
    plt.ylabel('Value')
    plt.title('Eigenvalues')

    plt.savefig('plots/spectrum_resnet.pdf', dpi = 500, bbox_inches = 'tight')
    plt.clf()

    # MNIST
    lenet_eps0 = [0.0001787909461806218, 0.000137467992802461, 9.779641404747963e-05, 7.023674746354421e-05, 6.871533890565237e-05, 5.7169973539809384e-05, 4.8715947195887564e-05, 3.9442065947999556e-05, 2.0733747320870558e-05, 1.8300756346434353e-05, 1.6726563141370814e-05, 1.3753623352386058e-05, 1.278283210316052e-05, 1.145234079255412e-05, 1.0456075930657486e-05, 9.651088233416278e-06, 9.276866330765188e-06, 8.489907486364245e-06, 8.409706060774624e-06, 7.311987671225021e-06]
    lenet_eps1 = [0.2567747592926025, 0.1266340970993042, 0.11042126814524332, 0.10359187920888265, 0.08571979999542237, 0.07036092281341552, 0.050585345427195234, 0.03525449832280477, 0.03256315986315409, 0.027135713895161947, 0.026273689667383828, 0.022885388135910033, 0.021072091658910115, 0.019488579034805296, 0.018382805585861205, 0.017792918284734092, 0.016415812571843467, 0.015520653128623963, 0.014707003037134807, 0.013958833614985148]
    lenet_eps2 = [11.622466023763021, 3.4502243041992187, 3.103734588623047, 2.100285212198893, 1.4485799153645833, 1.3823179880777994, 1.1969348907470703, 1.0641541798909506, 0.8703464508056641, 0.8250993728637696, 0.7442113876342773, 0.7016596476236979, 0.6318456649780273, 0.489838441212972, 0.4685100555419922, 0.46818424860636393, 0.43604084650675456, 0.4130160967508952, 0.3986570676167806, 0.379266357421875]
    lenet_eps3 = [20.898492431640626, 13.73023173014323, 10.897616577148437, 6.725008138020834, 6.42333017985026, 5.0606842041015625, 3.6309995015462238, 2.896562703450521, 2.6586598714192706, 2.54612299601237, 2.0203880310058593, 1.8074176788330079, 1.7930473327636718, 1.702708943684896, 1.4326947530110676, 1.38355712890625, 1.231761678059896, 1.2138582865397136, 1.0801881154378254, 1.0708540598551433]
    lenet_eps4 = [93.44082845052084, 27.185860188802085, 16.174762980143228, 13.457125854492187, 11.793874104817709, 10.287387084960937, 8.987804158528645, 8.318621317545572, 6.925554911295573, 6.112639872233073, 5.777449035644532, 4.284827677408854, 4.025469716389974, 3.322487640380859, 3.0897204081217446, 2.7859527587890627, 2.290924072265625, 2.1739791870117187, 2.156690470377604, 2.052872594197591]

    lenet_eps0_normal = np.array(lenet_eps0) / 2.3029
    lenet_eps1_normal = np.array(lenet_eps1) / 2.3414
    lenet_eps2_normal = np.array(lenet_eps2) / 2.3424
    lenet_eps3_normal = np.array(lenet_eps3) / 2.3429
    lenet_eps4_normal = np.array(lenet_eps4) / 2.3432

    plt.plot(x, lenet_eps0, linewidth = 2, linestyle = '--', color = 'b', alpha = 0.5)
    plt.plot(x, lenet_eps0_normal, linewidth = 2, linestyle = '-', color = 'b', alpha = 1., label = '$\\epsilon = 0$')
    plt.plot(x, lenet_eps1, linewidth = 2, linestyle = '--', color = 'y', alpha = 0.5)
    plt.plot(x, lenet_eps1_normal, linewidth = 2, linestyle = '-', color = 'y', alpha = 1., label = '$\\epsilon = 0.1$')
    plt.plot(x, lenet_eps2, linewidth = 2, linestyle = '--', color = 'c', alpha = 0.5)
    plt.plot(x, lenet_eps2_normal, linewidth = 2, linestyle = '-', color = 'c', alpha = 1., label = '$\\epsilon = 0.2$')
    plt.plot(x, lenet_eps3, linewidth = 2, linestyle = '--', color = 'm', alpha = 0.5)
    plt.plot(x, lenet_eps3_normal, linewidth = 2, linestyle = '-', color = 'm', alpha = 1., label = '$\\epsilon = 0.3$')
    plt.plot(x, lenet_eps4, linewidth = 2, linestyle = '--', color = 'g', alpha = 0.5)
    plt.plot(x, lenet_eps4_normal, linewidth = 2, linestyle = '-', color = 'g', alpha = 1., label = '$\\epsilon = 0.4$')

    plt.yscale('log', nonposy = 'clip')
    plt.xticks([0, 5, 10, 15, 20])
    plt.legend(prop = {'size': 16})
    plt.xlabel('Index')
    plt.ylabel('Value')
    plt.title('Eigenvalues')

    plt.savefig('plots/spectrum_lenet.pdf', dpi = 500, bbox_inches = 'tight')
    plt.clf()


